An explicit derived McKay correspondence for some complex reflection groups of rank two

In this paper, we explore the derived McKay correspondence for several reflection groups, namely reflection groups of rank two generated by reflections of order two. We prove that for each of the reflection groups $G=G(2m,m,2)$, $G_{12}$, $G_{13}$, or $G_{22}$, there is a semiorthogonal decomposition of the following form, where $B_1,\ldots,B_r$ are the normalizations of the irreducible components of the branch divisor $\mathbb{C}^2\to \mathbb{C}^2/G$ and $E_1,\ldots,E_n$ are exceptional objects: $$D^G(\mathbb{C}^2)\cong \langle E_1,\ldots,E_n,D(B_1),\ldots, D(B_r), D(\mathbb{C}^2/G)\rangle.$$ We verify that the pieces of this decomposition correspond to the irreducible representations of $G$, verifying the Orbifold Semiorthogonal Decomposition Conjecture of Polishchuk and Van den Bergh. Due to work of Potter on the group $G(m,m,2)$, this conjecture is now proven for all finite groups $G\leq \mathrm{GL}(2,\mathbb{C})$ that are generated by order $2$ reflections. Each of these groups contains, as a subgroup of index $2$, a distinct finite group $H\leq \mathrm{SL}(2,\mathbb{C})$. A key part of our work is an explicit computation of the action of $G/H$ on the $H$-Hilbert scheme $\textrm{$H$-Hilb}(\mathbb{C}^2)$.

==> anc/FixedLocus.m2 <==
-------------------------------------------------------------------
-------------------------------------------------------------------
-------------------------------G12---------------------------------
-------------------------------------------------------------------
-------------------------------------------------------------------

k = QQ[t]/ideal(t^8-t^4+1) --t is a 24th root of unity
e = t^3
i = t^6
w = t^8
r = (e+e^7)/2 --1/sqrt(2)
R = k[x,y]
sigma = map(R,R,{i*x,-i*y})
tau = map(R,R,{-y,x})
mu = map(R,R,{r*(e^7*x+e^5*y),r*(e^7*x+e*y)})
alpha = map(R,R,{e*x,e^3*y})
p1 = x^2-y^2
p2 = x^2 + y^2
p3 = x*y
q1 = x^3+(2*w+1)*x*y^2
q2 = y^3+(2*w+1)*x^2*y
s1 = x^3+(2*w^2+1)*x*y^2
s2 = y^3+(2*w^2+1)*x^2*y
gamma1 = x^5-5*x*y^4
gamma2 = y^5-5*x^4*y
phi = p2^2+4*w*p3^2
psi = p2^2+4*w^2*p3^2
T=p1*p2*p3
W=phi*psi

N = ideal(p1*p2*p3,phi*psi,phi^3)
V4rho1' = ideal(phi)
V8rho1' = ideal(psi^2)
V4rho1'' = ideal(psi)
V8rho1'' = ideal(phi^2)
V5rho2' = ideal(x*phi,y*phi)
V7rho2' = ideal(s1*psi,s2*psi)
V5rho2'' = ideal(x*psi,y*psi)
V7rho2'' = ideal(q1*phi,q2*phi)
V5rho2 = ideal(gamma1,gamma2)
V7rho2 = ideal(s1*phi, s2*phi)
V2rho3phi = ideal(x^2*phi,x*y*phi,y^2*phi)
V2rho3psi = ideal(x^2*psi,x*y*psi,y^2*psi)

--verifying H-invariant submodules V_5(\rho_2)\oplus V_7(\rho_2) for E(\rho_2)
tau(gamma1)==-gamma2
tau(s2*phi)==s1*phi
tau(gamma2)==gamma1
tau(s1*phi)==-s2*phi
sigma(gamma1)==i*gamma1
sigma(s2*phi)==i*s2*phi
sigma(gamma2)==-i*gamma2
sigma(s1*phi)==-i*s1*phi
mu(gamma1)==((-i+1)/(2))*gamma1-((i+1)/(2))*gamma2
mu(s2*phi)==((-i+1)/(2))*s2*phi+((i+1)/(2))*s1*phi
mu(gamma2)==((-i+1)/(2))*gamma1+((i+1)/(2))*gamma2
mu(s1*phi)==-((-i+1)/(2))*s2*phi+((i+1)/(2))*s1*phi

--verifying E(\rho_2) fixed pointwise under alpha
I=ideal(gamma1,gamma2,s1*phi, s2*phi)
alpha(I)==I
X= ideal(gamma1+s2*phi,gamma2-s1*phi)
alpha(X)==X
Y= ideal(gamma1-s2*phi,gamma2+s1*phi)
alpha(Y)==Y
Z= ideal(gamma1,gamma2)
alpha(Z)==Z

--finding the intersection of E(\rho_2) and E(\rho_3) and verifying it is fixed under alpha
J=ideal(y*gamma1+x*gamma2,x*gamma1+y*gamma2,x*gamma1-y*gamma2)
tau(J)==J
sigma(J)==J
mu(J)==J
K=ideal(y*gamma1+x*gamma2,x*gamma1+y*gamma2,x*gamma1-y*gamma2,s1*phi, s2*phi)
alpha(K)==K



--E(\rho_3) fixed under alpha, finding H-invariant submodules
L=ideal(x^2*phi,x*y*phi,y^2*phi,x^2*psi,x*y*psi,y^2*psi)
alpha(L)==L
tau(phi)==phi
tau(psi)==psi
tau(x^2+y^2)==x^2+y^2
tau(x*y)==-x*y
tau(x^2-y^2)==-(x^2-y^2)
sigma(phi)==phi
sigma(psi)==psi
sigma(x^2+y^2)==-(x^2+y^2)
sigma(x*y)==-x*y
sigma(x^2-y^2)==-(x^2-y^2)
mu(x^2+y^2)==-i*(x^2-y^2)
mu(x^2-y^2)==-2*x*y
mu(x*y)==-(i/2)*(x^2+y^2)
mu(phi)==w^2*phi
mu(psi)==w*psi

M=ideal((x^2-y^2)*(phi+w*psi),x*y*(w*phi+w*psi),(x^2+y^2)*(w^2*phi+w*psi))
M==J
O=ideal(p1*(-w^2*phi+psi),p3*(-phi+psi),p2*(-w*phi+psi))
alpha(O)==O

--Checking (1,e) is fixed in the non-exceptional locus
alpha(T)==T
alpha(W)==W
alpha(phi)==-psi
sub(T,{x=>1, y=>e})
sub(W,{x=>1, y=>e})
sub(phi,{x=>1, y=>e})
sub(psi,{x=>1, y=>e})
P=ideal(T-2*e,phi^3-(2*t^6-4*t^2)^3,W+12)
Q=ideal(T-2*e,psi^3-(-2*t^6+4*t^2)^3,W+12)
P==Q

--checking intersection of non-exceptional and exceptional locus
restart
s=QQ[a]
S=frac s
k = S[t]/ideal(t^8-t^4+1)
e = t^3 --eighth root of unity
i = t^6 --fourth root of unity
w = t^8 --cube root of unity
r = (e+e^7)/2 --1/sqrt(2)
R = k[x,y]
p1 = x^2-y^2
p2 = x^2 + y^2
p3 = x*y
q1 = x^3+(2*w+1)*x*y^2
q2 = y^3+(2*w+1)*x^2*y
s1 = x^3+(2*w^2+1)*x*y^2
s2 = y^3+(2*w^2+1)*x^2*y
gamma1 = x^5-5*x*y^4
gamma2 = y^5-5*x^4*y
phi = p2^2+4*w*p3^2
psi = p2^2+4*w^2*p3^2
f1 = p1*p2*p3
f2 = phi*psi
f3 = x^12-33*x^8*y^4-33*x^4*y^8+y^12
It=ideal(f1-2*e*a^6,f2+12*a^8,f3)

A = p1*(-w^2*phi+psi)
B = p3*(-phi+psi)
C = p2*(-w*phi+psi)

A%It --observe all terms in remainder are divisible by a
B%It --observe all terms in remainder are divisible by a
C%It --observe all terms in remainder are divisible by a



-------------------------------------------------------------------
-------------------------------------------------------------------
-------------------------------G13---------------------------------
-------------------------------------------------------------------
-------------------------------------------------------------------


k = QQ[t]/ideal(t^8-t^4+1) --adjoins a primitive 24th root of unity to our field
e = t^3 -- primitive 8th root of unity
i = t^6 -- primitive 4th root of unity
w = t^8 -- primitive cube root of unity
r = (e+e^7)/2 -- 1/sqrt(2)
R = k[x,y]
sigma = map(R,R,{i*x,-i*y})
tau = map(R,R,{-y,x})
mu = map(R,R,{r*(e^7*x+e^5*y),r*(e^7*x+e*y)})
kappa = map(R,R,{e*x,e^7*y})
alpha = map(R,R,{e*x,e^3*y})

-- Ito-Nakamura p.227
p1 = x^2-y^2
p2 = x^2 + y^2
p3 = x*y
phi = p2^2+4*w*p3^2
psi = p2^2+4*w^2*p3^2
T = p1*p2*p3
W = phi*psi

-- Ito-Nakamura p.237
X = x^12-33*x^8*y^4-33*x^4*y^8+y^12
F = X*T
N = ideal(W,T^2,F)

-- Ito-Nakamura p.235
-- E(rho1')
V6rho1' = ideal(T)
V12rho1' = ideal(x^12-33*x^8*y^4-33*x^4*y^8+y^12)
alpha(V6rho1'+V12rho1')==V6rho1'+V12rho1'
alpha(V6rho1')==V6rho1'
V7rho2' = ideal(x*T,y*T)
alpha(V12rho1'+V7rho2')==V12rho1'+V7rho2'
Xrho1' = ideal(T+X)
sigma(Xrho1')==Xrho1'
tau(Xrho1')==Xrho1'
mu(Xrho1')==Xrho1'
kappa(Xrho1')==Xrho1'
alpha(Xrho1')==Xrho1'

-- E(rho2)
V7rho2 = ideal(7*x^4*y^3+y^7,-x^7-7*x^3*y^4)
V11rho2 = ideal(x^10*y-6*x^6*y^5+5*x^2*y^9,-x*y^10+6*x^5*y^6-5*x^9*y^2)
alpha(V7rho2+V11rho2)==V7rho2+V11rho2
alpha(V7rho2)==V7rho2
V8rho3 = ideal(-2*x*y^7-14*x^5*y^3,x^8-y^8,2*x^7*y+14*x^3*y^5)
alpha(V11rho2+V8rho3)==V11rho2+V8rho3

f1 = 7*x^4*y^3+y^7
f2 = -x^7-7*x^3*y^4
g1 = x^10*y-6*x^6*y^5+5*x^2*y^9
g2 = -x*y^10+6*x^5*y^6-5*x^9*y^2
Xrho2 = ideal(f1+g1,f2+g2)
sigma(Xrho2)==Xrho2
tau(Xrho2)==Xrho2
mu(Xrho2)==Xrho2
kappa(Xrho2)==Xrho2
alpha(Xrho2)==Xrho2

-- E(rho2')
V11rho2' = ideal(-11*x^8*y^3-22*x^4*y^7+y^11,11*x^3*y^8+22*x^7*y^4-x^11)
alpha(V7rho2'+V11rho2')==V7rho2'+V11rho2'
alpha(V12rho1'+V7rho2')==V12rho1'+V7rho2'
V8rho3' = ideal(x^2*T,x*y*T,y^2*T)
alpha(V11rho2'+V8rho3')==V11rho2'+V8rho3'

v1 = -11*x^8*y^3-22*x^4*y^7+y^11
v2 = 11*x^3*y^8+22*x^7*y^4-x^11
Xrho2' = ideal(x*T+v1,y*T+v2)
sigma(Xrho2)==Xrho2
tau(Xrho2)==Xrho2
mu(Xrho2)==Xrho2
kappa(Xrho2)==Xrho2
alpha(Xrho2)==Xrho2

-- E(rho2'')
V8rho2'' = ideal(psi^2,-phi^2)
V10rho2'' = ideal(x^5*y*psi-x*y^5*phi,-x^5*y*phi+x*y^5*psi)
alpha(V8rho2''+V10rho2'')==V8rho2''+V10rho2''
alpha(V8rho2'')==V8rho2''
S1V8rho2'' = ideal(x*psi^2,y*psi^2,-x*phi^2,-y*phi^2)
alpha(V10rho2''+S1V8rho2'')==V10rho2''+S1V8rho2''

Xrho2'' = ideal(psi^2+T*phi,phi^2+T*psi)
sigma(Xrho2'')==Xrho2''
tau(Xrho2'')==Xrho2''
mu(Xrho2'')==Xrho2''
kappa(Xrho2'')==Xrho2''
alpha(Xrho2'')==Xrho2''

-- E(rho3)
V10rho3 = ideal(4*x^10+60*x^6*y^4,5*x^9*y+54*x^5*y^5+5*x*y^9,60*x^4*y^6+4*y^10)
alpha(V8rho3+V10rho3)==V8rho3+V10rho3
alpha(V11rho2+V8rho3)==V11rho2+V8rho3

h1 = -2*x*y^7-14*x^5*y^3
h2 = x^8-y^8
h3 = 2*x^7*y+14*x^3*y^5
S1V8rho3=ideal(x*h1,x*h2,x*h3,y*h1,y*h2,y*h3)
alpha(V10rho3+S1V8rho3)==V10rho3+S1V8rho3

j1 = 4*x^10+60*x^6*y^4
j2 = 5*x^9*y+54*x^5*y^5+5*x*y^9
j3 = 60*x^4*y^6+4*y^10
Xrho3 = ideal(h1+j1,h2+j2,h3+j3)
sigma(Xrho3)==Xrho3
tau(Xrho3)==Xrho3
mu(Xrho3)==Xrho3
kappa(Xrho3)==Xrho3
alpha(Xrho3)==Xrho3

-- E(rho3')
V8rho3' = ideal(x^2*T,x*y*T,y^2*T)
V10rho3' = ideal(-3*x^8*y^2-14*x^4*y^6+y^10,8*x^7*y^3+8*x^3*y^7,x^10-14*x^6*y^4-3*x^2*y^8)
alpha(V8rho3'+V10rho3')==V8rho3'+V10rho3'
alpha(V11rho2'+V8rho3')==V11rho2'+V8rho3'
S1V8rho3'=ideal(x^3*T,x^2*y*T,x*y^2*T,y^3*T)
alpha(V10rho3'+S1V8rho3')==V10rho3'+S1V8rho3'

u1 = -3*x^8*y^2-14*x^4*y^6+y^10
u2 = 8*x^7*y^3+8*x^3*y^7
u3 = x^10-14*x^6*y^4-3*x^2*y^8
Xrho3' = ideal(x^2*T+u1,x*y*T+u2,y^2*T+u3)
sigma(Xrho3')==Xrho3'
tau(Xrho3')==Xrho3'
mu(Xrho3')==Xrho3'
kappa(Xrho3')==Xrho3'
alpha(Xrho3')==Xrho3'



-------------------------------------------------------------------
-------------------------------------------------------------------
-------------------------------G22---------------------------------
-------------------------------------------------------------------
-------------------------------------------------------------------


k = QQ[s]/ideal(s^8-s^6+s^4-s^2+1) --20th cyclotomic extension of the rationals
e=s^4 --fifth root of unity
t=s^4 --fifth root of unity
i=s^5 --fourth root of unity
r = (2*(e+e^4)+1)/5 -- 1/sqrt(5), note sqrt(5) is 5*r
R = k[x,y]
sigma = map(R,R,{-e^3*x,-e^2*y})
tau = map(R,R,{r*(-(e-e^4)*x+(e^2-e^3)*y),r*((e^2-e^3)*x+(e-e^4)*y)})
alpha = map(R,R,{i*r*(-e+e^4)*x+i*r*(e^2-e^3)*y,i*r*(e^2-e^3)*x+i*r*(e-e^4)*y})

--verification group is G_22
tauinv=inverse(tau)
alpha(tauinv(x))==i*x
alpha(tauinv(y))==i*y

--Ito-Nakamura p.239
s1 = x^10+66*x^5*y^5-11*y^10 --sigma1
s2 = -11*x^10-66*x^5*y^5+y^10 --sigma2
t1 = x^10-39*x^5*y^5-26*y^10 --tau1
t2 = -26*x^10+39*x^5*y^5+y^10 --tau2

--Ito-Nakamura p.241
--E(rho2)
V11rho2 = ideal(x*s1,-y*s2)
V19rho2 = ideal(-57*x^15*y^4+247*x^10*y^9+171*x^5*y^14+y^19,
    	    	-x^19+171*x^14*y^5-247*x^9*y^10-57*x^4*y^15)
c1=x*s1  --from V11rho2
c2=-y*s2  --from V11rho2
d1=-57*x^15*y^4+247*x^10*y^9+171*x^5*y^14+y^19 --from V19rho2
d2=-x^19+171*x^14*y^5-247*x^9*y^10-57*x^4*y^15 --from V19rho2
alpha(V11rho2+V19rho2)==V11rho2+V19rho2
Xrho2 =ideal(c1+d1,c2-d2)
sigma(Xrho2)==Xrho2
tau(Xrho2)==Xrho2
alpha(Xrho2)==Xrho2

--E(rho2')
V13rho2' = ideal(y^3*t2,
                 -x^3*t1)
V17rho2' = ideal(x^17+119*x^12*y^5+187*x^7*y^10+17*x^2*y^15,
                 -17*x^15*y^2+187*x^10*y^7-119*x^5*y^12+y^17)
u1=y^3*t2 -- from V13rho2' 
u2=-x^3*t1 -- from V13rho2'
v1=x^17+119*x^12*y^5+187*x^7*y^10+17*x^2*y^15 -- from V17rho2'
v2=-17*x^15*y^2+187*x^10*y^7-119*x^5*y^12+y^17 -- from V17rho2'                 
alpha(V13rho2'+V17rho2')==V13rho2'+V17rho2'
Xrho2' =ideal(u1+v1,u2+v2)
sigma(Xrho2')==Xrho2'
tau(Xrho2')==Xrho2'
alpha(Xrho2')==Xrho2'

--E(rho3)
V12rho3 = ideal(x^2*s1,
    	     	-5*x^11*y-5*x*y^11,
                y^2*s2)
V18rho3 = ideal(-12*x^15*y^3+117*x^10*y^8+126*x^5*y^13+y^18,
                45*x^14*y^4-130*x^9*y^9-45*x^4*y^14,
		x^18-126*x^13*y^5+117*x^8*y^10+12*x^3*y^15)
f1=x^2*s1  -- from V12rho3
f2=-5*x^11*y-5*x*y^11 -- from V12rho3
f3=y^2*s2 -- from V12rho3
g1=-12*x^15*y^3+117*x^10*y^8+126*x^5*y^13+y^18 --from V18rho3
g2=45*x^14*y^4-130*x^9*y^9-45*x^4*y^14  -- from V18rho3
g3=x^18-126*x^13*y^5+117*x^8*y^10+12*x^3*y^15 -- from V18rho3 
alpha(V12rho3+V18rho3)==V12rho3+V18rho3
Xrho3=ideal(f1+g1,f2+g2,f3+g3)
sigma(Xrho3)==Xrho3
tau(Xrho3)==Xrho3
alpha(Xrho3)==Xrho3
	    
--E(rho3'')	    
V14rho3'' = ideal(x^14-14*x^9*y^5+49*x^4*y^10,
    	    	  7*x^12*y^2-48*x^7*y^7-7*x^2*y^12,
		  49*x^10*y^4+14*x^5*y^9+y^14)
V16rho3'' = ideal(3*x^15*y-143*x^10*y^6-39*x^5*y^11+y^16,
    	    	  -25*x^13*y^3-25*x^3*y^13,
		  x^16+39*x^11*y^5-143*x^6*y^10-3*x*y^15)

m1=x^14-14*x^9*y^5+49*x^4*y^10 -- from v14rho3''
m2=7*x^12*y^2-48*x^7*y^7-7*x^2*y^12 -- from v14rho3''
m3=49*x^10*y^4+14*x^5*y^9+y^14 -- from v14rho3''
n1=3*x^15*y-143*x^10*y^6-39*x^5*y^11+y^16 --from V16rho3''
n2=-25*x^13*y^3-25*x^3*y^13 --from V16rho3''
n3=x^16+39*x^11*y^5-143*x^6*y^10-3*x*y^15 --from V16rho3''

alpha(V14rho3''+V16rho3'')==V14rho3''+V16rho3''
alpha(V14rho3'')==V14rho3''
Xrho3''=ideal(m1+n1,m2+n2,m3+n3)
sigma(Xrho3'')==Xrho3''
tau(Xrho3'')==Xrho3''
alpha(Xrho3'')==Xrho3''

--E(rho4)
V13rho4 = ideal(x^3*s1,
                -3*x^12*y+22*x^7*y^6-7*x^2*y^11,
		-7*x^11*y^2-22*x^6*y^7-3*x*y^12,
		y^3*s2)
V17rho4 = ideal(-2*x^15*y^2+52*x^10*y^7+91*x^5*y^12+y^17,
                10*x^14*y^3-65*x^9*y^8-35*x^4*y^13,
		-35*x^13*y^4+65*x^8*y^9+10*x^3*y^14,
		-x^17+91*x^12*y^5-52*x^7*y^10-2*x^2*y^15)
h1=x^3*s1 --from v13rho4
h2=-3*x^12*y+22*x^7*y^6-7*x^2*y^11 --from v13rho4
h3=-7*x^11*y^2-22*x^6*y^7-3*x*y^12--from v13rho4
h4=y^3*s2--from v13rho4
j1=-2*x^15*y^2+52*x^10*y^7+91*x^5*y^12+y^17 --from v17rho4
j2=10*x^14*y^3-65*x^9*y^8-35*x^4*y^13 --from v17rho4
j3=-35*x^13*y^4+65*x^8*y^9+10*x^3*y^14 --from v17rho4
j4=-x^17+91*x^12*y^5-52*x^7*y^10-2*x^2*y^15 --from v17rho4

alpha(V13rho4+V17rho4)==V13rho4+V17rho4
Xrho4=ideal(h1+j1,h2+j2,h3+j3,h4+j4)
sigma(Xrho4)==Xrho4
tau(Xrho4)==Xrho4
alpha(Xrho4)==Xrho4

--E(rho4')
V14rho4' = ideal(x*y^3*t2,
                 -x^4*t1,
		 y^4*t2,
		 -x^3*y*t1)
V16rho4' = ideal(-2*x^15*y+77*x^10*y^6-84*x^5*y^11+y^16,
    	    	 35*x^12*y^4+110*x^7*y^9+15*x^2*y^14,
		 15*x^14*y^2-110*x^9*y^7+35*x^4*y^12,
		 -x^16-84*x^11*y^5-77*x^6*y^10-2*x*y^15)
a1=x*y^3*t2 --from V14rho4'
a2=-x^4*t1  --from V14rho4'
a3=y^4*t2  --from V14rho4'
a4=-x^3*y*t1  --from V14rho4'
b1=-2*x^15*y+77*x^10*y^6-84*x^5*y^11+y^16  --from V16rho4'
b2=35*x^12*y^4+110*x^7*y^9+15*x^2*y^14  --from V16rho4'
b3=15*x^14*y^2-110*x^9*y^7+35*x^4*y^12  --from V16rho4'
b4=-x^16-84*x^11*y^5-77*x^6*y^10-2*x*y^15  --from V16rho4'	     
	     
alpha(V14rho4'+V16rho4')==V14rho4'+V16rho4'

Xrho4'=ideal(a1+b2,a2+b1,a3+b4,a4+b3)
sigma(Xrho4')==Xrho4'
tau(Xrho4')==Xrho4'
alpha(Xrho4')==Xrho4'

--E(rho5)
V14rho5 = ideal(x^4*s1,
                -2*x^13*y+33*x^8*y^6-8*x^3*y^11,
		-5*x^12*y^2-5*x^2*y^12,
		-8*x^11*y^3-33*x^6*y^8-2*x*y^13,
		-y^4*s2)
V16rho5 = ideal(64*x^15*y+728*x^10*y^6+y^16,
                66*x^14*y^2+676*x^9*y^7-91*x^4*y^12,
		56*x^13*y^3+741*x^8*y^8-56*x^3*y^13,
		91*x^12*y^4+676*x^7*y^9-66*x^2*y^14,
		x^16+728*x^6*y^10-64*x*y^15)
k1=x^4*s1 --from V14rho5
k2=-2*x^13*y+33*x^8*y^6-8*x^3*y^11 --from V14rho5
k3=-5*x^12*y^2-5*x^2*y^12 --from V14rho5
k4=-8*x^11*y^3-33*x^6*y^8-2*x*y^13 --from V14rho5
k5=-y^4*s2 --from V14rho5
l1=64*x^15*y+728*x^10*y^6+y^16 -- from v16rho5
l2=66*x^14*y^2+676*x^9*y^7-91*x^4*y^12 -- from v16rho5
l3=56*x^13*y^3+741*x^8*y^8-56*x^3*y^13 -- from v16rho5
l4=91*x^12*y^4+676*x^7*y^9-66*x^2*y^14 -- from v16rho5
l5=x^16+728*x^6*y^10-64*x*y^15 -- from v16rho5

alpha(V14rho5+V16rho5)==V14rho5+V16rho5
Xrho5=ideal(k1+l1,k2+l2,k3+l3,k4+l4,k5-l5)
sigma(Xrho5)==Xrho5
tau(Xrho5)==Xrho5
alpha(Xrho5)==Xrho5

--checking intersection of non-exceptional and exceptional locus
restart
w=QQ[a]
S=frac w
k = S[s]/ideal(s^8-s^6+s^4-s^2+1) --20th cyclotomic extension of the rationals
e=s^4 --fifth root of unity
t=s^4 --fifth root of unity
i=s^5 --fourth root of unity
r = (2*(e+e^4)+1)/5 -- 1/sqrt(5), note sqrt(5) is 5*r
R = k[x,y]

s1 = x^10+66*x^5*y^5-11*y^10 --sigma1
s2 = -11*x^10-66*x^5*y^5+y^10 --sigma2
t1 = x^10-39*x^5*y^5-26*y^10 --tau1
t2 = -26*x^10+39*x^5*y^5+y^10 --tau2
f1=x*y*(x^10+11*x^5*y^5-y^10)
f2=x^20-228*x^15*y^5+494*x^10*y^10+228*x^5*y^15+y^20
f3=x^30+522*x^25*y^5-10005*x^20*y^10-10005*x^10*y^20-522*x^5*y^25+y^30
It=ideal(f1-s*(2+11*i)*a^12,f2+(492+456*i)*a^20,f3)
A=x^14-14*x^9*y^5+49*x^4*y^10
B=7*x^12*y^2-48*x^7*y^7-7*x^2*y^12
C=49*x^10*y^4+14*x^5*y^9+y^14

A%It --observe all terms in remainder are divisible by a
B%It --observe all terms in remainder are divisible by a
C%It --observe all terms in remainder are divisible by a

